Privacy Preserving Point-of-interest Recommendation Using Decentralized Matrix Factorization

Points of interest (POI) recommendation has been drawn much attention recently due to the increasing popularity of location-based networks, e.g., Foursquare and Yelp. Among the existing approaches to POI recommendation, Matrix Factorization (MF) based techniques have proven to be effective. However, existing MF approaches suffer from two major problems: (1) Expensive computations and storages due to the centralized model training mechanism: the centralized learners have to maintain the whole user-item rating matrix, and potentially huge low rank matrices. (2) Privacy issues: the users' preferences are at risk of leaking to malicious attackers via the centralized learner. To solve these, we present a Decentralized MF (DMF) framework for POI recommendation. Specifically, instead of maintaining all the low rank matrices and sensitive rating data for training, we propose a random walk based decentralized training technique to train MF models on each user's end, e.g., cell phone and Pad. By doing so, the ratings of each user are still kept on one's own hand, and moreover, decentralized learning can be taken as distributed learning with multi-learners (users), and thus alleviates the computation and storage issue. Experimental results on two real-world datasets demonstrate that, comparing with the classic and state-of-the-art latent factor models, DMF significantly improvements the recommendation performance in terms of precision and recall.

==> dmf_final/code/DMF_TIST.py <==
import random
import numpy as np
import math
import time
import utils
import argparse

def predictRating(pu, qi, data):
    predictedRating = np.dot(pu, qi)
    if data == 1:
        maxR = 1
        minR = 0
    else:
        maxR = 5
        minR = 1
    if predictedRating > maxR:
        predictedRating = maxR
    elif predictedRating < minR:
        predictedRating = minR
    return predictedRating


def computeError(realRating, predictedRating):
    return realRating - predictedRating

def computeRMSE(dataset, userVectors, itemComVectors, itemPerVectors, data):
    rmse = 0
    rmseOld = 0
    oldCount = 0
    rmseNew = 0
    newCount = 0
    count = 0
    for row in dataset:
        userID = int(row['userID'])
        itemID = int(row['itemID'])
        rating = 1.0

        # Since list index in python starts from 0 and user ID
        # in MovieLens dataset start from 1, all IDs should minus one.
        userVector = userVectors[userID - 1]
        itemComVector = itemComVectors[userID - 1][itemID - 1]
        itemPerVector = itemPerVectors[userID - 1][itemID - 1]
        itemVector = itemComVector + itemPerVector
        predictedRating = predictRating(userVector, itemVector, data)
        error = computeError(rating, predictedRating)
        temp = error ** 2
        rmse += temp
        count += 1
    rmse /= count  # len(dataset)
    rmse = math.sqrt(rmse)
    return rmse, rmseNew, rmseOld, count, newCount, oldCount


def initFactorVectors(rows, columns):
    return np.random.randn(rows, columns) / math.sqrt(columns)

def initBiases(number):
    return [0] * number

# compute P@5, R@5, P@10, R@10
def computePrecision(test4Rank, userVectors, itemComVectors, itemPerVectors, itemNum, data):
    precision5 = 0.0
    precision10 = 0.0
    recall5 = 0.0
    recall10 = 0.0

    rightUserNum = 0
    for userID in test4Rank:

        ratings = {}

        # predict all the ratings for userID
        for itemID in range(itemNum):
            # filter out the items in train set
            # if not itemID in trainItems:
            userVector = userVectors[userID - 1]
            itemComVector = itemComVectors[userID - 1][itemID - 1]
            itemPerVector = itemPerVectors[userID - 1][itemID - 1]
            itemVector = itemComVector + itemPerVector
            predictedRating = predictRating(userVector, itemVector, data)
            ratings[itemID] = predictedRating

        # rank items based on ratings, desc
        sortedRating = sorted(ratings, key=lambda k: ratings[k], reverse=True)

        items4Rank = test4Rank[userID]
        hit = 0
        index = 0
        for item_predict in sortedRating:
            for iRating_true in items4Rank:
                item = iRating_true.split(',')[0]
                if int(item) == int(item_predict):
                    hit += 1
                    break
            index += 1
            if index == 5:
                break

        precision5 += float(hit) / 5.0
        recall5 += float(hit) / float(len(items4Rank))

        hit = 0
        index = 0
        for item_predict in sortedRating:
            for iRating_true in items4Rank:
                item = iRating_true.split(',')[0]
                if int(item) == int(item_predict):
                    hit += 1
                    break
            index += 1
            if index == 10:
                break

        precision10 += float(hit) / 10.0
        recall10 += float(hit) / float(len(items4Rank))

    precision5 /= len(test4Rank)
    precision10 /= len(test4Rank)
    recall5 /= len(test4Rank)
    recall10 /= len(test4Rank)
    return precision5, recall5, precision10, recall10

def initLatentVectors(rows, columns):
    return np.random.randn(rows, columns) / math.sqrt(columns)

def initItemPerVectors(cityUsers, userNum, itemNum, featureK):
    itemVectors4Users = {}
    for city in cityUsers:
        users = cityUsers[city].split(';')
        tmp = np.random.randn(itemNum, featureK) / math.sqrt(featureK)
        for user in users:
            itemVectors4Users[int(user) - 1] = tmp
    return itemVectors4Users

def initItemComVectors(userNum, itemNum, featureK):
    itemVectors4Users = {}
    tmp = np.random.randn(itemNum, featureK) / math.sqrt(featureK)
    for user in range(userNum):
            itemVectors4Users[user] = tmp
    return itemVectors4Users


def train(userNum, itemNum, neighborNum, cityUsers, featureK, trainSet, testSet, testRank, epochs, LambdaU, LambdaV, LambdaZ, alpha, lrDecay, filePrefix, isSave, data, negativeNum, log):

    userVectors = initLatentVectors(userNum, featureK)
    itemComVectors = initItemComVectors(userNum, itemNum, featureK)
    itemPerVectors = initItemPerVectors(cityUsers, userNum, itemNum, featureK)

    finalEpoch = epochs

    lastRMSE = 1000
    totalStart = time.time()
    for epoch in range(finalEpoch):
        random.shuffle(trainSet)
        start = time.time()
        for row in trainSet:
            userID = int(row['userID'])
            itemID = int(row['itemID'])
	    city = row['city']
            rating = 1.0

            # Since list index in python starts from 0 and user ID
            # in MovieLens dataset start from 1, all IDs should minus one.
            userVector = userVectors[userID - 1]
            itemComVector = itemComVectors[userID - 1][itemID - 1]
            itemPerVector = itemPerVectors[userID - 1][itemID - 1]
            curItemVector = itemComVector + itemPerVector

            predictedRating = predictRating(userVector, curItemVector, data)
            error = computeError(rating, predictedRating)

            # calculate the gradients of user and item
            deltaU = LambdaU * userVector - error * curItemVector
            deltaV = LambdaV * itemComVector - error * userVector
            deltaZ = LambdaZ *  itemPerVector- error * userVector

            # update the preferences of user
            userVector -= alpha * deltaU
	    itemComVector -= alpha * deltaV
	    itemPerVector -= alpha * deltaZ

            # randomly select k neighbor from the current city
	    curCityUsers = cityUsers[city].split(';')
	    if len(curCityUsers) < neighborNum:
		neighbors = random.sample(curCityUsers, len(curCityUsers))
	    else:
	        neighbors = random.sample(curCityUsers, neighborNum)
            for nb in neighbors:
                if int(nb) != userID:
                    NBitemVector = itemComVectors[int(nb) - 1][itemID - 1]
                    NBitemVector -= alpha * deltaV

            # negative sample #m items, and take their weight as 1/m
            negativeItems = []
            cnt = 0
            while True:
                item = random.randint(1, itemNum)
                if item not in negativeItems and item != itemID:
                    negativeItems.append(item)
                    cnt += 1
                if cnt == negativeNum:
                    break

            # update negative model
            for itemID in negativeItems:
                rating = 0.0
                userVector = userVectors[userID - 1]
                itemComVector = itemComVectors[userID - 1][itemID - 1]
                itemPerVector = itemPerVectors[userID - 1][itemID - 1]
                curItemVector = itemComVector + itemPerVector

                predictedRating = predictRating(userVector, curItemVector, data)
                error = computeError(rating, predictedRating)
                deltaU = LambdaU * userVector - error / negativeNum * curItemVector
                deltaV = LambdaV * itemComVector - error / negativeNum * userVector
                deltaZ = LambdaZ *  itemPerVector- error / negativeNum * userVector

                userVector -= alpha * deltaU
                itemComVector -= alpha * deltaV
                itemPerVector -= alpha * deltaZ
                for nb in neighbors:
                    if int(nb) != userID:
                        NBitemVector = itemComVectors[int(nb) - 1][itemID - 1]
                        NBitemVector -= alpha * deltaV

#        trainRMSE, rmseNew, rmseOld, count, newCount, oldCount = computeRMSE(trainSet, userVectors, itemVectors, itemVectors4Types, data)
        testRMSE, testRmseNew, testRmseOld, count, newCount, oldCount = computeRMSE(testSet, userVectors, itemComVectors, itemPerVectors, data)
        end = time.time()

        if epoch % 5 == 0:
            p5, r5, p10, r10 = computePrecision(testRank, userVectors, itemComVectors, itemPerVectors, itemNum, data)
            end = time.time()
            print epoch, testRMSE, p5, r5, p10, r10, end - start
            log.write(str(epoch) + ',' + str(testRMSE) + ',' + str(p5) + ',' + str(
                r5) + ',' + str(p10) + ',' + str(r10) + ',' + str(end - start) + '\n')
        else:
            print epoch, testRMSE, end - start
            log.write(str(epoch) + ',' + str(testRMSE) + ',' + str(end - start) + '\n')
        log.flush()
        # if lastRMSE < testRMSE or lastRMSE - testRMSE < 0.00001:
        #    break
        if lastRMSE > testRMSE:
            lastRMSE = testRMSE
            # else:
            #    break

        # deday learning rate
        if epoch % 10 == 0:
            alpha = alpha * lrDecay

    totalEnd = time.time()
    print 'RMSE of MF for testing set:', testRMSE
    print 'time cost: ', totalEnd - totalStart

def readFile(path):
    uiratings = []
    with open(path) as fd:
        for line in fd:
            rec = line.strip().split(',')
            uiratings.append({'userID': rec[0], 'itemID': rec[1], 'city':rec[2], 'rating': 1})
    return uiratings

def readFile4Rank(path):
    uiRatings = {}
    with open(path) as fd:
        for line in fd:
            rec = line.strip().split(',')
            user = int(rec[0])
            item = int(rec[1])
            rating = int(rec[3])
            if not uiRatings.has_key(user):
                uiRatings[user] = []
            uiRatings[user].append(str(item) + ',' + str(rating))
    return uiRatings

def generateUsers2Rank(userNum, userNum2Rank):
    users = []
    cnt = 0
    while True:
        user = random.randint(1, userNum)
        if user not in users:
            users.append(user)
            cnt += 1
        if cnt == userNum2Rank:
            break
    return users

def readFile4RankRandom(path, users2Rank):
    uiRatings = {}
    with open(path) as fd:
        for line in fd:
            rec = line.strip().split(',')
            user = int(rec[0])
            item = int(rec[1])
            rating = 1
            if user in users2Rank:
                if not uiRatings.has_key(user):
                    uiRatings[user] = []
                uiRatings[user].append(str(item) + ',' + str(rating))
    return uiRatings

def readCityUser(path):
    uiratings = {}
    with open(path) as fd:
        for line in fd:
            rec = line.strip().split(',')
            city = rec[0]
            users = rec[1]
            uiratings[city] = users
    return uiratings


def main(args):
    filePrefix = '/home/chaochao.ccc/work/mf_exp/data/tist/v9/'

    trainSet = readFile(filePrefix + 't_ccc_dmf_tist_train_data5.txt')
    testSet = readFile(filePrefix + 't_ccc_dmf_tist_test_data5.txt')

    cityUsers = readCityUser(filePrefix + 't_ccc_dmf_tist_city5.txt')

    userNum = 6524
    itemNum = 3197
    featureK = args.featureK
    epochs = args.epochs
    LambdaU = args.LambdaU
    LambdaV = args.LambdaV
    LambdaZ = args.LambdaZ
    alpha = args.alpha
    lrDecay = 1
    isSave = False
    data = 1  # max rating is 1
    userNum2Rank = 500
    negativeNum = args.negativeNum
    neighborNum = args.neighborNum

    users2Rank = generateUsers2Rank(userNum, userNum2Rank)

    testRank = readFile4RankRandom(filePrefix + 't_ccc_dmf_tist_test_data5.txt', users2Rank)

    output = filePrefix + 'dmf-tist-n' + str(neighborNum) + '-lambdau-' + str(LambdaU) + '-lambdav-' + str(LambdaV) + '-lambdaz-' + str(LambdaZ) + '-k-' + str(featureK) + '.txt'
    log = open(output, 'w')

    print 'epoch, testRMSE, p5, r5, p10, r10, time per iter'
    log.write('epoch, testRMSE, p5, r5, p10, r10, time per iter\n')
    train(userNum, itemNum, neighborNum, cityUsers, featureK, trainSet, testSet, testRank, epochs, LambdaU, LambdaV, LambdaZ, alpha, lrDecay, filePrefix, isSave, data, negativeNum, log)
    log.close

if __name__ == '__main__':
    parser = argparse.ArgumentParser(description = 'dmf')
    parser.add_argument('--featureK', action='store', dest='featureK', default=10, type=int)
    parser.add_argument('--LambdaU', action='store', dest='LambdaU', default=0.1, type=float)
    parser.add_argument('--LambdaV', action='store', dest='LambdaV', default=0.1, type=float)
    parser.add_argument('--LambdaZ', action='store', dest='LambdaZ', default=0.1, type=float)
    parser.add_argument('--alpha', action='store', dest='alpha', default=0.1, type=float)
    parser.add_argument('--epochs', action='store', dest='epochs', default=200, type=int)
    parser.add_argument('--negativeNum', action='store', dest='negativeNum', default=3, type=int)
    parser.add_argument('--neighborNum', action='store', dest='neighborNum', default=2, type=int)
    args=parser.parse_args()
    main(args)


==> dmf_final/code/DMF_TIST_Global.py <==
import random
import numpy as np
import math
import time
import utils
import argparse

def predictRating(pu, qi, data):
    predictedRating = np.dot(pu, qi)
    if data == 1:
        maxR = 1
        minR = 0
    else:
        maxR = 5
        minR = 1
    if predictedRating > maxR:
        predictedRating = maxR
    elif predictedRating < minR:
        predictedRating = minR
    return predictedRating


def computeError(realRating, predictedRating):
    return realRating - predictedRating

def computeRMSE(dataset, userVectors, itemVectors, itemVectors4Types, data):
    rmse = 0
    rmseOld = 0
    oldCount = 0
    rmseNew = 0
    newCount = 0
    count = 0
    for row in dataset:
        userID = int(row['userID'])
        itemID = int(row['itemID'])
        rating = 1.0

        # Since list index in python starts from 0 and user ID
        # in MovieLens dataset start from 1, all IDs should minus one.
        userVector = userVectors[userID - 1]
        itemComVector = itemVectors[itemID - 1]
        itemPerVector = itemVectors4Types[userID - 1][itemID - 1]
        itemVector = itemComVector + itemPerVector
        predictedRating = predictRating(userVector, itemVector, data)
        error = computeError(rating, predictedRating)
        temp = error ** 2
        rmse += temp
        count += 1
    rmse /= count  # len(dataset)
    rmse = math.sqrt(rmse)
    return rmse, rmseNew, rmseOld, count, newCount, oldCount


def initFactorVectors(rows, columns):
    return np.random.randn(rows, columns) / math.sqrt(columns)

def initBiases(number):
    return [0] * number

# compute P@5, R@5, P@10, R@10
def computePrecision(test4Rank, userVectors, itemVectors, itemVectors4Types, itemNum, data):
    precision5 = 0.0
    precision10 = 0.0
    recall5 = 0.0
    recall10 = 0.0

    rightUserNum = 0
    for userID in test4Rank:

        ratings = {}

        # predict all the ratings for userID
        for itemID in range(itemNum):
            # filter out the items in train set
            # if not itemID in trainItems:
            userVector = userVectors[userID - 1]
            itemComVector = itemVectors[itemID - 1]
            itemPerVector = itemVectors4Types[userID - 1][itemID - 1]
            itemVector = itemComVector + itemPerVector
            predictedRating = predictRating(userVector, itemVector, data)
            ratings[itemID] = predictedRating

        # rank items based on ratings, desc
        sortedRating = sorted(ratings, key=lambda k: ratings[k], reverse=True)

        items4Rank = test4Rank[userID]
        hit = 0
        index = 0
        for item_predict in sortedRating:
            for iRating_true in items4Rank:
                item = iRating_true.split(',')[0]
                if int(item) == int(item_predict):
                    hit += 1
                    break
            index += 1
            if index == 5:
                break

        precision5 += float(hit) / 5.0
        recall5 += float(hit) / float(len(items4Rank))

        hit = 0
        index = 0
        for item_predict in sortedRating:
            for iRating_true in items4Rank:
                item = iRating_true.split(',')[0]
                if int(item) == int(item_predict):
                    hit += 1
                    break
            index += 1
            if index == 10:
                break

        precision10 += float(hit) / 10.0
        recall10 += float(hit) / float(len(items4Rank))

    precision5 /= len(test4Rank)
    precision10 /= len(test4Rank)
    recall5 /= len(test4Rank)
    recall10 /= len(test4Rank)
    return precision5, recall5, precision10, recall10

def initLatentVectors(rows, columns):
    return np.random.randn(rows, columns) / math.sqrt(columns)

def initItemVectors4Types(cityUsers, userNum, itemNum, featureK):
    itemVectors4Users = {}
    for city in cityUsers:
        users = cityUsers[city].split(';')
        tmp = np.random.randn(itemNum, featureK) / math.sqrt(featureK)
        for user in users:
            itemVectors4Users[int(user) - 1] = tmp

    # check users not in any city, init seperately
#    for user in range(userNum):
 #       if not itemVectors4Users.has_key(user):
#	    print user
 #           itemVectors4Users[user] = np.random.randn(itemNum, featureK) / math.sqrt(featureK)
    return itemVectors4Users

def train(userNum, itemNum, neighborNum, cityUsers, featureK, trainSet, testSet, testRank, epochs, LambdaU, LambdaV, LambdaZ, alpha, lrDecay, filePrefix, isSave, data, negativeNum, log):

    userVectors = initLatentVectors(userNum, featureK)
    itemVectors = initLatentVectors(itemNum, featureK)
    itemVectors4Types = initItemVectors4Types(cityUsers, userNum, itemNum, featureK)

    finalEpoch = epochs

    lastRMSE = 1000
    totalStart = time.time()
    for epoch in range(finalEpoch):
        random.shuffle(trainSet)
        start = time.time()
        for row in trainSet:
            userID = int(row['userID'])
            itemID = int(row['itemID'])
	    city = row['city']
            rating = 1.0

            # Since list index in python starts from 0 and user ID
            # in MovieLens dataset start from 1, all IDs should minus one.
            userVector = userVectors[userID - 1]
            itemComVector = itemVectors[itemID - 1]

            # prepare for update latent factor for current user
            itemPerVector = itemVectors4Types[userID - 1][itemID - 1]
            curItemVector = itemComVector + itemPerVector
            predictedRating = predictRating(userVector, curItemVector, data)
            error = computeError(rating, predictedRating)

            # calculate the gradients of user and item
            deltaU = LambdaU * userVector - error * curItemVector
            deltaV = LambdaV * itemComVector - error * userVector
            deltaZ = LambdaZ *  itemPerVector- error * userVector

            # update the preferences of user
            userVector -= alpha * deltaU
	    itemComVector -= alpha * deltaV
	    itemPerVector -= alpha * deltaZ

            # randomly select k neighbor from the current city
	    curCityUsers = cityUsers[city].split(';')
	    if len(curCityUsers) < neighborNum:
		neighbors = random.sample(curCityUsers, len(curCityUsers))
	    else:
	        neighbors = random.sample(curCityUsers, neighborNum)
            for nb in neighbors:
                if int(nb) != userID:
                    NBitemVector = itemVectors4Types[int(nb) - 1][itemID - 1]
                    NBitemVector -= alpha * deltaV

            # negative sample #m items, and take their weight as 1/m
            negativeItems = []
            cnt = 0
            while True:
                item = random.randint(1, itemNum)
                if item not in negativeItems and item != itemID:
                    negativeItems.append(item)
                    cnt += 1
                if cnt == negativeNum:
                    break

            # update negative model
            for itemID in negativeItems:
                rating = 0.0
                userVector = userVectors[userID - 1]
                itemComVector = itemVectors[itemID - 1]
                itemPerVector = itemVectors4Types[userID - 1][itemID - 1]
                curItemVector = itemComVector + itemPerVector
                predictedRating = predictRating(userVector, curItemVector, data)
                error = computeError(rating, predictedRating)
                deltaU = LambdaU * userVector - error / negativeNum * curItemVector
                deltaV = LambdaV * itemComVector - error * userVector
                deltaZ = LambdaZ *  itemPerVector- error * userVector

                userVector -= alpha * deltaU
                itemComVector -= alpha * deltaV
                itemPerVector -= alpha * deltaZ
                for nb in neighbors:
                    if int(nb) != userID:
                        NBitemVector = itemVectors4Types[int(nb) - 1][itemID - 1]
                        NBitemVector -= alpha * deltaV

#        trainRMSE, rmseNew, rmseOld, count, newCount, oldCount = computeRMSE(trainSet, userVectors, itemVectors, itemVectors4Types, data)
        testRMSE, testRmseNew, testRmseOld, count, newCount, oldCount = computeRMSE(testSet, userVectors, itemVectors, itemVectors4Types, data)
        end = time.time()

        if epoch % 5 == 0:
            p5, r5, p10, r10 = computePrecision(testRank, userVectors, itemVectors, itemVectors4Types, itemNum, data)
            end = time.time()
            print epoch, testRMSE, p5, r5, p10, r10, end - start
            log.write(str(epoch) + ',' + str(testRMSE) + ',' + str(p5) + ',' + str(
                r5) + ',' + str(p10) + ',' + str(r10) + ',' + str(end - start) + '\n')
        else:
            print epoch, testRMSE, end - start
            log.write(str(epoch) + ',' + str(testRMSE) + ',' + str(end - start) + '\n')
        log.flush()
        # if lastRMSE < testRMSE or lastRMSE - testRMSE < 0.00001:
        #    break
        if lastRMSE > testRMSE:
            lastRMSE = testRMSE
            # else:
            #    break

        # deday learning rate
        if epoch % 10 == 0:
            alpha = alpha * lrDecay

    totalEnd = time.time()
    print 'RMSE of MF for testing set:', testRMSE
    print 'time cost: ', totalEnd - totalStart

def readFile(path):
    uiratings = []
    with open(path) as fd:
        for line in fd:
            rec = line.strip().split(',')
            uiratings.append({'userID': rec[0], 'itemID': rec[1], 'city':rec[2], 'rating': 1})
    return uiratings

def readFile4Rank(path):
    uiRatings = {}
    with open(path) as fd:
        for line in fd:
            rec = line.strip().split(',')
            user = int(rec[0])
            item = int(rec[1])
            rating = int(rec[3])
            if not uiRatings.has_key(user):
                uiRatings[user] = []
            uiRatings[user].append(str(item) + ',' + str(rating))
    return uiRatings

def generateUsers2Rank(userNum, userNum2Rank):
    users = []
    cnt = 0
    while True:
        user = random.randint(1, userNum)
        if user not in users:
            users.append(user)
            cnt += 1
        if cnt == userNum2Rank:
            break
    return users

def readFile4RankRandom(path, users2Rank):
    uiRatings = {}
    with open(path) as fd:
        for line in fd:
            rec = line.strip().split(',')
            user = int(rec[0])
            item = int(rec[1])
            rating = 1
            if user in users2Rank:
                if not uiRatings.has_key(user):
                    uiRatings[user] = []
                uiRatings[user].append(str(item) + ',' + str(rating))
    return uiRatings

def readCityUser(path):
    uiratings = {}
    with open(path) as fd:
        for line in fd:
            rec = line.strip().split(',')
            city = rec[0]
            users = rec[1]
            uiratings[city] = users
    return uiratings


def main(args):
    filePrefix = '/home/chaochao.ccc/work/mf_exp/data/tist/v9/'

    trainSet = readFile(filePrefix + 't_ccc_dmf_tist_train_data5.txt')
    testSet = readFile(filePrefix + 't_ccc_dmf_tist_test_data5.txt')

    cityUsers = readCityUser(filePrefix + 't_ccc_dmf_tist_city5.txt')

    userNum = 6524 
    itemNum = 3197
    featureK = args.featureK
    epochs = args.epochs
    LambdaU = args.LambdaU
    LambdaV = args.LambdaV
    LambdaZ = args.LambdaZ
    alpha = args.alpha
    lrDecay = 1
    isSave = False
    data = 1  # max rating is 1
    userNum2Rank = 500
    negativeNum = args.negativeNum
    neighborNum = args.neighborNum

    users2Rank = generateUsers2Rank(userNum, userNum2Rank)

    testRank = readFile4RankRandom(filePrefix + 't_ccc_dmf_tist_test_data5.txt', users2Rank)

    output = filePrefix + 'dmf-tist-n' + str(neighborNum) + '-lambdau-' + str(LambdaU) + '-lambdav-' + str(LambdaV) + '-lambdaz-' + str(LambdaZ) + '-k-' + str(featureK) + '.txt'
    log = open(output, 'w')

    print 'epoch, testRMSE, p5, r5, p10, r10, time per iter'
    log.write('epoch, testRMSE, p5, r5, p10, r10, time per iter\n')
    train(userNum, itemNum, neighborNum, cityUsers, featureK, trainSet, testSet, testRank, epochs, LambdaU, LambdaV, LambdaZ, alpha, lrDecay, filePrefix, isSave, data, negativeNum, log)
    log.close

if __name__ == '__main__':
    parser = argparse.ArgumentParser(description = 'dmf')
    parser.add_argument('--featureK', action='store', dest='featureK', default=10, type=int)
    parser.add_argument('--LambdaU', action='store', dest='LambdaU', default=0.1, type=float)
    parser.add_argument('--LambdaV', action='store', dest='LambdaV', default=0.1, type=float)
    parser.add_argument('--LambdaZ', action='store', dest='LambdaZ', default=0.1, type=float)
    parser.add_argument('--alpha', action='store', dest='alpha', default=0.1, type=float)
    parser.add_argument('--epochs', action='store', dest='epochs', default=200, type=int)
    parser.add_argument('--negativeNum', action='store', dest='negativeNum', default=3, type=int)
    parser.add_argument('--neighborNum', action='store', dest='neighborNum', default=2, type=int)
    args=parser.parse_args()
    main(args)


==> dmf_final/code/DMF_loss.py <==
import random
import numpy as np
import math
import time
import utils


def predictRating(pu, qi, data):
    predictedRating = np.dot(pu, qi)
    if data == 1:
        maxR = 1
        minR = 0
    else:
        maxR = 5
        minR = 1
    if predictedRating > maxR:
        predictedRating = maxR
    elif predictedRating < minR:
        predictedRating = minR
    return predictedRating


def computeError(realRating, predictedRating):
    return realRating - predictedRating

def initFactorVectors(rows, columns):
    return np.random.randn(rows, columns) / math.sqrt(columns)

def initBiases(number):
    return [0] * number

def initLatentVectors(rows, columns):
    return np.random.randn(rows, columns) / math.sqrt(columns)

def initItemVectors4Types(cityUsers, userNum, itemNum, featureK):
    itemVectors4Users = {}
    for city in cityUsers:
        users = cityUsers[city].split(';')
        tmp = np.random.randn(itemNum, featureK) / math.sqrt(featureK)
        for user in users:
            itemVectors4Users[int(user) - 1] = tmp
    return itemVectors4Users

def computeLoss(dataset, userVectors, itemVectors, itemVectors4Types, LambdaU, LambdaV, LambdaZ, itemNum):
    totalLoss = 0.0
    for row in dataset:
        userID = int(row['userID'])
        itemID = int(row['itemID'])
	rating = 1.0
	userVector = np.array(userVectors[userID - 1])
        itemComVector = np.array(itemVectors[itemID - 1])
	itemPerVector = itemVectors4Types[userID - 1][itemID - 1]
        curItemVector = itemComVector + itemPerVector
	predictedRating = predictRating(userVector, curItemVector, 1)
	error = computeError(rating, predictedRating)
	userReg = LambdaU * np.dot(userVector, userVector)
	itemComReg = LambdaV * np.dot(itemComVector, itemComVector)
	itemPerReg = 0.0
	for item in range(itemNum):
	    iv = np.array(itemVectors4Types[userID - 1][item])	
	    itemPerReg += LambdaZ * np.dot(iv, iv)
	totalLoss += 0.5 * error * error + 0.5 * userReg + 0.5 * itemComReg + 0.5 * itemPerReg
    return totalLoss


def train(userNum, itemNum, neighborNum, cityUsers, featureK, trainSet, testSet, testRank, epochs, LambdaU, LambdaV, LambdaZ, alpha, lrDecay, topK, filePrefix, isSave, data, negativeNum, log):

    userVectors = initLatentVectors(userNum, featureK)
    itemVectors = initLatentVectors(itemNum, featureK)
    itemVectors4Types = initItemVectors4Types(cityUsers, userNum, itemNum, featureK)

    finalEpoch = epochs

    lastRMSE = 1000
    totalStart = time.time()
    for epoch in range(finalEpoch):
        random.shuffle(trainSet)
        start = time.time()
        for row in trainSet:
            userID = int(row['userID'])
            itemID = int(row['itemID'])
	    city = row['city']
            rating = 1.0

            # Since list index in python starts from 0 and user ID
            # in MovieLens dataset start from 1, all IDs should minus one.
            userVector = userVectors[userID - 1]
            itemComVector = itemVectors[itemID - 1]

            # prepare for update latent factor for current user
            itemPerVector = itemVectors4Types[userID - 1][itemID - 1]
            curItemVector = itemComVector + itemPerVector
            predictedRating = predictRating(userVector, curItemVector, data)
            error = computeError(rating, predictedRating)

            # calculate the gradients of user and item
            deltaU = LambdaU * userVector - error * curItemVector
            deltaV = LambdaV * itemComVector - error * userVector
            deltaZ = LambdaZ *  itemPerVector- error * userVector

            # update the preferences of user
            userVector -= alpha * deltaU
            itemComVector -= alpha * deltaV
            itemPerVector -= alpha * deltaZ

            # randomly select k neighbor from the current city
	    curCityUsers = cityUsers[city].split(';')
	    if len(curCityUsers) < neighborNum:
		neighbors = random.sample(curCityUsers, len(curCityUsers))
	    else:
	        neighbors = random.sample(curCityUsers, neighborNum)
            for nb in neighbors:
                if int(nb) != userID:
                    NBitemVector = itemVectors4Types[int(nb) - 1][itemID - 1]
                    NBitemVector -= alpha * deltaV

            # negative sample #m items, and take their weight as 1/m
            negativeItems = []
            cnt = 0
            while True:
                item = random.randint(1, itemNum)
                if item not in negativeItems and item != itemID:
                    negativeItems.append(item)
                    cnt += 1
                if cnt == negativeNum:
                    break

            # update negative model
            for itemID in negativeItems:
                rating = 0.0
                userVector = userVectors[userID - 1]
                itemPerVector = itemVectors4Types[userID - 1][itemID - 1]
                curItemVector = itemComVector + itemPerVector
                predictedRating = predictRating(userVector, curItemVector, data)
                error = computeError(rating, predictedRating)
                deltaU = LambdaU * userVector - error / negativeNum * curItemVector
                deltaV = LambdaV * itemComVector - error * userVector
                deltaZ = LambdaZ *  itemPerVector- error * userVector

                userVector -= alpha * deltaU
                itemPerVector -= alpha * deltaZ
                itemComVector -= alpha * deltaV
                for nb in neighbors:
		    if int(nb) != userID:
                        NBitemVector = itemVectors4Types[int(nb) - 1][itemID - 1]
                        NBitemVector -= alpha * deltaV
	# compute loss
	# trainLoss = computeLoss(trainSet, userVectors, itemVectors, itemVectors4Types, LambdaU, LambdaV, itemNum)
        trainLoss = 0.0
	testLoss = computeLoss(testSet, userVectors, itemVectors, itemVectors4Types, LambdaU, LambdaV, LambdaZ, itemNum)

        end = time.time()

	print 'train loss: ' + str(trainLoss) + ' , testi loss: ' + str(testLoss) + ', ' + str(end - start)
        log.write('train loss: ' + str(trainLoss) + ' , testi loss: ' + str(testLoss) + ', ' + str(end - start) + '\n')
        log.flush()
        if epoch % 10 == 0:
            alpha = alpha * lrDecay

    totalEnd = time.time()
    print 'RMSE of MF for testing set:', testRMSE
    print 'time cost: ', totalEnd - totalStart

def readFile(path):
    uiratings = []
    with open(path) as fd:
        for line in fd:
            rec = line.strip().split(',')
            uiratings.append({'userID': rec[0], 'itemID': rec[1], 'city':rec[2], 'rating': 1})
    return uiratings

def readFile4Rank(path):
    uiRatings = {}
    with open(path) as fd:
        for line in fd:
            rec = line.strip().split(',')
            user = int(rec[0])
            item = int(rec[1])
            rating = int(rec[3])
            if not uiRatings.has_key(user):
                uiRatings[user] = []
            uiRatings[user].append(str(item) + ',' + str(rating))
    return uiRatings

def generateUsers2Rank(userNum, userNum2Rank):
    users = []
    cnt = 0
    while True:
        user = random.randint(1, userNum)
        if user not in users:
            users.append(user)
            cnt += 1
        if cnt == userNum2Rank:
            break
    return users

def readFile4RankRandom(path, users2Rank):
    uiRatings = {}
    with open(path) as fd:
        for line in fd:
            rec = line.strip().split(',')
            user = int(rec[0])
            item = int(rec[1])
            rating = 1
            if user in users2Rank:
                if not uiRatings.has_key(user):
                    uiRatings[user] = []
                uiRatings[user].append(str(item) + ',' + str(rating))
    return uiRatings

def readCityUser(path):
    uiratings = {}
    with open(path) as fd:
        for line in fd:
            rec = line.strip().split(',')
            city = rec[0]
            users = rec[1]
            uiratings[city] = users
    return uiratings


def main():
    filePrefix = '/home/chaochao.ccc/work/mf_exp/data/kb/v9/'

    trainSet = readFile(filePrefix + 't_ccc_dmf_kb_train_data4.txt')
    testSet = readFile(filePrefix + 't_ccc_dmf_kb_test_data4.txt')

    cityUsers = readCityUser(filePrefix + 't_ccc_dmf_kb_city4.txt')

    userNum = 5996
    itemNum = 7404
    featureK = 10
    epochs = 200
    LambdaU = 0.1
    LambdaV = 0.1
    LambdaZ = 0.1
    alpha = 0.1
    lrDecay = 1
    isSave = False
    data = 1  # max rating is 1
    topK = 10
    userNum2Rank = 500
    negativeNum = 5
    neighborNum = 2

    users2Rank = generateUsers2Rank(userNum, userNum2Rank)

    testRank = readFile4RankRandom(filePrefix + 't_ccc_dmf_kb_test_data4.txt', users2Rank)

    output = filePrefix + 'dmf-kb-loss-n' + str(neighborNum) + '-lambda-' + str(LambdaU) + '-top-' + str(topK) +'-k-' + str(featureK) + '.txt'
    log = open(output, 'w')

    print 'epoch, trainRMSE, testRMSE, precision, recall, f1, time per iter'
    log.write('epoch, trainRMSE, testRMSE, precision, recall, f1, time per iter\n')
    train(userNum, itemNum, neighborNum, cityUsers, featureK, trainSet, testSet, testRank, epochs, LambdaU, LambdaV, LambdaZ, alpha, lrDecay, topK, filePrefix, isSave, data, negativeNum, log)
    log.close

if __name__ == '__main__':
    main()


==> dmf_final/code/MF4TIST_10.py <==
import random
import numpy as np
import math
import time
import utils


def predictRating(pu, qi, data):
    predictedRating = np.dot(pu, qi)
    if data == 1:
        maxR = 1
        minR = 0
    else:
        maxR = 5
        minR = 1
    if predictedRating > maxR:
        predictedRating = maxR
    elif predictedRating < minR:
        predictedRating = minR
    return predictedRating


def computeError(realRating, predictedRating):
    return realRating - predictedRating


def computeRMSE(dataset, userVectors, itemVectors, data):
    rmse = 0
    rmseOld = 0
    oldCount = 0
    rmseNew = 0
    newCount = 0
    count = 0
    for row in dataset:
        userID = int(row['userID'])
        itemID = int(row['itemID'])
        rating = float(row['rating'])
        # Since list index in python starts from 0 and user ID
        # in MovieLens dataset start from 1, all IDs should minus one.
        userVector = userVectors[userID - 1]
        itemVector = itemVectors[itemID - 1]
        predictedRating = predictRating(userVector, itemVector, data)
        error = computeError(rating, predictedRating)
        temp = error ** 2
        rmse += temp
        count += 1
    rmse /= count  # len(dataset)
    rmse = math.sqrt(rmse)
    return rmse, rmseNew, rmseOld, count, newCount, oldCount


def initFactorVectors(rows, columns):
    return np.random.randn(rows, columns) / math.sqrt(columns)

def initBiases(number):
    return [0] * number

# compute P@5, R@5, P@10, R@10
def computePrecision(test4Rank, userVectors, itemVectors, itemNum, data):
    precision5 = 0.0
    precision10 = 0.0
    recall5 = 0.0
    recall10 = 0.0

    rightUserNum = 0
    for userID in test4Rank:

        ratings = {}

        # predict all the ratings for userID
        for itemID in range(itemNum):
            userVector = userVectors[userID - 1]
            itemVector = itemVectors[itemID - 1]
            predictedRating = predictRating(userVector, itemVector, data)
            ratings[itemID] = predictedRating

        # rank items based on ratings, desc
        sortedRating = sorted(ratings, key=lambda k: ratings[k], reverse=True)

        items4Rank = test4Rank[userID]
        hit = 0
        index = 0
        for item_predict in sortedRating:
            for iRating_true in items4Rank:
                item = iRating_true.split(',')[0]
                if int(item) == int(item_predict):
                    hit += 1
                    break
            index += 1
            if index == 5:
                break

        precision5 += float(hit) / 5.0
        recall5 += float(hit) / float(len(items4Rank))

        hit = 0
        index = 0
        for item_predict in sortedRating:
            for iRating_true in items4Rank:
                item = iRating_true.split(',')[0]
                if int(item) == int(item_predict):
                    hit += 1
                    break
            index += 1
            if index == 10:
                break

        precision10 += float(hit) / 10.0
        recall10 += float(hit) / float(len(items4Rank))

    precision5 /= len(test4Rank)
    precision10 /= len(test4Rank)
    recall5 /= len(test4Rank)
    recall10 /= len(test4Rank)
    return precision5, recall5, precision10, recall10

def train(userNum, itemNum, featureK, trainSet, testSet, trainRank, testRank, epochs, LambdaU, LambdaV, alpha, lrDecay, filePrefix, isSave, data, negativeNum, log):

    userVectors = initFactorVectors(userNum, featureK)
    itemVectors = initFactorVectors(itemNum, featureK)

    finalEpoch = epochs

    lastRMSE = 1000
    totalStart = time.time()
    for epoch in range(finalEpoch):
        random.shuffle(trainSet)
        start = time.time()
        for row in trainSet:
            userID = int(row['userID'])
            itemID = int(row['itemID'])
            rating = float(row['rating'])

            # Since list index in python starts from 0 and user ID
            # in MovieLens dataset start from 1, all IDs should minus one.
            userVector = userVectors[userID - 1]
            itemVector = itemVectors[itemID - 1]
            predictedRating = predictRating(userVector, itemVector, data)
            # print predictedRating, rating
            error = computeError(rating, predictedRating)
            #            print usersBias[userID - 1],itemsBias[itemID - 1]
            temp = userVector.copy()
            userVector += alpha * (error * itemVector - LambdaU * userVector)
            itemVector += alpha * (error * temp - LambdaV * itemVector)

            # negative sample #m items, and take their weight as 1/m
            negativeItems = []
            cnt = 0
            while True:
                item = random.randint(1, itemNum)
                if item not in negativeItems and item != itemID:
                    negativeItems.append(item)
                    cnt += 1
                if cnt == negativeNum:
                    break

            # update negative model
            for itemID in negativeItems:
                rating = 0.0
                userVector = userVectors[userID - 1]
                itemVector = itemVectors[itemID - 1]
                predictedRating = predictRating(userVector, itemVector, data)
                error = computeError(rating, predictedRating)
                temp = userVector.copy()
                userVector += alpha * (error / negativeNum * itemVector - LambdaU * userVector)
                itemVector += alpha * (error / negativeNum * temp - LambdaV * itemVector)


        # print usersBias
#        trainRMSE, rmseNew, rmseOld, count, newCount, oldCount = computeRMSE(trainSet, userVectors, itemVectors, data)
        testRMSE, testRmseNew, testRmseOld, count, newCount, oldCount = computeRMSE(testSet, userVectors, itemVectors, data)
        end = time.time()

        if epoch % 5 == 0:
            p5, r5, p10, r10 = computePrecision(testRank, userVectors, itemVectors, itemNum, data)
            end = time.time()
            print epoch, testRMSE, p5, r5, p10, r10, end - start
            log.write(str(epoch) + ',' + str(testRMSE) + ',' + str(p5) + ',' + str(
                r5) + ',' + str(p10) + ',' + str(r10) + ',' + str(end - start) + '\n')
        else:
            print epoch, testRMSE, end - start
            log.write(str(epoch) + ',' + str(testRMSE) + ',' + str(end - start) + '\n')

        log.flush()
        # if lastRMSE < testRMSE or lastRMSE - testRMSE < 0.00001:
        #    break
        if lastRMSE > testRMSE:
            lastRMSE = testRMSE
            # else:
            #    break

        # deday learning rate
        if epoch % 10 == 0:
            alpha = alpha * lrDecay

    totalEnd = time.time()
    print 'RMSE of MF for testing set:', testRMSE
    print 'time cost: ', totalEnd - totalStart
    if isSave:
        folder = str(LambdaU) + '_' + str(LambdaV)
        import os
        savePre = filePrefix + folder + '/'
        print 'save data in', savePre
        savePre += 'MF_'
        if not os.path.exists(savePre):
            os.makedirs(savePre)
        print 'save params...'
        utils.saveNumpyMatrix(savePre + 'usersVector.npy', userVectors)
        utils.saveNumpyMatrix(savePre + 'itemsVector.npy', itemVectors)
        print 'params saved'

    return testRMSE

def readFile(path):
    uiratings = []
    with open(path) as fd:
        for line in fd:
            rec = line.strip().split(',')
            uiratings.append({'userID': rec[0], 'itemID': rec[1], 'rating': 1})
    return uiratings

def readFile4Rank(path):
    uiRatings = {}
    with open(path) as fd:
        for line in fd:
            rec = line.strip().split(',')
            user = int(rec[0])
            item = int(rec[1])
            rating = int(rec[3])
            if not uiRatings.has_key(user):
                uiRatings[user] = []
            uiRatings[user].append(str(item) + ',' + str(rating))
    return uiRatings

def generateUsers2Rank(userNum, userNum2Rank):
    users = []
    cnt = 0
    while True:
        user = random.randint(1, userNum)
        if user not in users:
            users.append(user)
            cnt += 1
        if cnt == userNum2Rank:
            break
    return users

def readFile4RankRandom(path, users2Rank):
    uiRatings = {}
    with open(path) as fd:
        for line in fd:
            rec = line.strip().split(',')
            user = int(rec[0])
            item = int(rec[1])
            rating = 1
            if user in users2Rank:
                if not uiRatings.has_key(user):
                    uiRatings[user] = []
                uiRatings[user].append(str(item) + ',' + str(rating))
    return uiRatings

def main():
    filePrefix = '/home/chaochao.ccc/work/mf_exp/data/tist/v9/'

    trainSet = readFile(filePrefix + 't_ccc_dmf_tist_train_data5.txt')
    testSet = readFile(filePrefix + 't_ccc_dmf_tist_test_data5.txt')

    userNum = 6524 
    itemNum = 3197
    featureK = 10 
    epochs = 200
    LambdaU = 0.1
    LambdaV = 0.1
    alpha = 0.1
    lrDecay = 1 
    isSave = False
    data = 1  # max rating is 1
    userNum2Rank = 500
    negativeNum = 3

    users2Rank = generateUsers2Rank(userNum, userNum2Rank)

    trainRank = readFile4RankRandom(filePrefix + 't_ccc_dmf_tist_train_data5.txt', users2Rank)
    testRank = readFile4RankRandom(filePrefix + 't_ccc_dmf_tist_test_data5.txt', users2Rank)

    output = filePrefix + 'mf-tist-lambda-' + str(LambdaU) + '-k-' + str(featureK) + '.txt'
    log = open(output, 'w')

    print 'epoch, testRMSE, p5, r5, p10, r10, time per iter'
    log.write('epoch, testRMSE, p5, r5, p10, r10, time per iter\n')

    train(userNum, itemNum, featureK, trainSet, testSet, trainRank, testRank, epochs, LambdaU, LambdaV, alpha, lrDecay, filePrefix, isSave, data, negativeNum, log)
    log.close

if __name__ == '__main__':
    main()


==> dmf_final/code/MF4TIST_15.py <==
import random
import numpy as np
import math
import time
import utils


def predictRating(pu, qi, data):
    predictedRating = np.dot(pu, qi)
    if data == 1:
        maxR = 1
        minR = 0
    else:
        maxR = 5
        minR = 1
    if predictedRating > maxR:
        predictedRating = maxR
    elif predictedRating < minR:
        predictedRating = minR
    return predictedRating


def computeError(realRating, predictedRating):
    return realRating - predictedRating


def computeRMSE(dataset, userVectors, itemVectors, data):
    rmse = 0
    rmseOld = 0
    oldCount = 0
    rmseNew = 0
    newCount = 0
    count = 0
    for row in dataset:
        userID = int(row['userID'])
        itemID = int(row['itemID'])
        rating = float(row['rating'])
        # Since list index in python starts from 0 and user ID
        # in MovieLens dataset start from 1, all IDs should minus one.
        userVector = userVectors[userID - 1]
        itemVector = itemVectors[itemID - 1]
        predictedRating = predictRating(userVector, itemVector, data)
        error = computeError(rating, predictedRating)
        temp = error ** 2
        rmse += temp
        count += 1
    rmse /= count  # len(dataset)
    rmse = math.sqrt(rmse)
    return rmse, rmseNew, rmseOld, count, newCount, oldCount


def initFactorVectors(rows, columns):
    return np.random.randn(rows, columns) / math.sqrt(columns)

def initBiases(number):
    return [0] * number

# compute P@5, R@5, P@10, R@10
def computePrecision(test4Rank, userVectors, itemVectors, itemNum, data):
    precision5 = 0.0
    precision10 = 0.0
    recall5 = 0.0
    recall10 = 0.0

    rightUserNum = 0
    for userID in test4Rank:

        ratings = {}

        # predict all the ratings for userID
        for itemID in range(itemNum):
            userVector = userVectors[userID - 1]
            itemVector = itemVectors[itemID - 1]
            predictedRating = predictRating(userVector, itemVector, data)
            ratings[itemID] = predictedRating

        # rank items based on ratings, desc
        sortedRating = sorted(ratings, key=lambda k: ratings[k], reverse=True)

        items4Rank = test4Rank[userID]
        hit = 0
        index = 0
        for item_predict in sortedRating:
            for iRating_true in items4Rank:
                item = iRating_true.split(',')[0]
                if int(item) == int(item_predict):
                    hit += 1
                    break
            index += 1
            if index == 5:
                break

        precision5 += float(hit) / 5.0
        recall5 += float(hit) / float(len(items4Rank))

        hit = 0
        index = 0
        for item_predict in sortedRating:
            for iRating_true in items4Rank:
                item = iRating_true.split(',')[0]
                if int(item) == int(item_predict):
                    hit += 1
                    break
            index += 1
            if index == 10:
                break

        precision10 += float(hit) / 10.0
        recall10 += float(hit) / float(len(items4Rank))

    precision5 /= len(test4Rank)
    precision10 /= len(test4Rank)
    recall5 /= len(test4Rank)
    recall10 /= len(test4Rank)
    return precision5, recall5, precision10, recall10

def train(userNum, itemNum, featureK, trainSet, testSet, trainRank, testRank, epochs, LambdaU, LambdaV, alpha, lrDecay, filePrefix, isSave, data, negativeNum, log):

    userVectors = initFactorVectors(userNum, featureK)
    itemVectors = initFactorVectors(itemNum, featureK)

    finalEpoch = epochs

    lastRMSE = 1000
    totalStart = time.time()
    for epoch in range(finalEpoch):
        random.shuffle(trainSet)
        start = time.time()
        for row in trainSet:
            userID = int(row['userID'])
            itemID = int(row['itemID'])
            rating = float(row['rating'])

            # Since list index in python starts from 0 and user ID
            # in MovieLens dataset start from 1, all IDs should minus one.
            userVector = userVectors[userID - 1]
            itemVector = itemVectors[itemID - 1]
            predictedRating = predictRating(userVector, itemVector, data)
            # print predictedRating, rating
            error = computeError(rating, predictedRating)
            #            print usersBias[userID - 1],itemsBias[itemID - 1]
            temp = userVector.copy()
            userVector += alpha * (error * itemVector - LambdaU * userVector)
            itemVector += alpha * (error * temp - LambdaV * itemVector)

            # negative sample #m items, and take their weight as 1/m
            negativeItems = []
            cnt = 0
            while True:
                item = random.randint(1, itemNum)
                if item not in negativeItems and item != itemID:
                    negativeItems.append(item)
                    cnt += 1
                if cnt == negativeNum:
                    break

            # update negative model
            for itemID in negativeItems:
                rating = 0.0
                userVector = userVectors[userID - 1]
                itemVector = itemVectors[itemID - 1]
                predictedRating = predictRating(userVector, itemVector, data)
                error = computeError(rating, predictedRating)
                temp = userVector.copy()
                userVector += alpha * (error / negativeNum * itemVector - LambdaU * userVector)
                itemVector += alpha * (error / negativeNum * temp - LambdaV * itemVector)


        # print usersBias
#        trainRMSE, rmseNew, rmseOld, count, newCount, oldCount = computeRMSE(trainSet, userVectors, itemVectors, data)
        testRMSE, testRmseNew, testRmseOld, count, newCount, oldCount = computeRMSE(testSet, userVectors, itemVectors, data)
        end = time.time()

        if epoch % 5 == 0:
            p5, r5, p10, r10 = computePrecision(testRank, userVectors, itemVectors, itemNum, data)
            end = time.time()
            print epoch, testRMSE, p5, r5, p10, r10, end - start
            log.write(str(epoch) + ',' + str(testRMSE) + ',' + str(p5) + ',' + str(
                r5) + ',' + str(p10) + ',' + str(r10) + ',' + str(end - start) + '\n')
        else:
            print epoch, testRMSE, end - start
            log.write(str(epoch) + ',' + str(testRMSE) + ',' + str(end - start) + '\n')

        log.flush()
        # if lastRMSE < testRMSE or lastRMSE - testRMSE < 0.00001:
        #    break
        if lastRMSE > testRMSE:
            lastRMSE = testRMSE
            # else:
            #    break

        # deday learning rate
        if epoch % 10 == 0:
            alpha = alpha * lrDecay

    totalEnd = time.time()
    print 'RMSE of MF for testing set:', testRMSE
    print 'time cost: ', totalEnd - totalStart
    if isSave:
        folder = str(LambdaU) + '_' + str(LambdaV)
        import os
        savePre = filePrefix + folder + '/'
        print 'save data in', savePre
        savePre += 'MF_'
        if not os.path.exists(savePre):
            os.makedirs(savePre)
        print 'save params...'
        utils.saveNumpyMatrix(savePre + 'usersVector.npy', userVectors)
        utils.saveNumpyMatrix(savePre + 'itemsVector.npy', itemVectors)
        print 'params saved'

    return testRMSE

def readFile(path):
    uiratings = []
    with open(path) as fd:
        for line in fd:
            rec = line.strip().split(',')
            uiratings.append({'userID': rec[0], 'itemID': rec[1], 'rating': 1})
    return uiratings

def readFile4Rank(path):
    uiRatings = {}
    with open(path) as fd:
        for line in fd:
            rec = line.strip().split(',')
            user = int(rec[0])
            item = int(rec[1])
            rating = int(rec[3])
            if not uiRatings.has_key(user):
                uiRatings[user] = []
            uiRatings[user].append(str(item) + ',' + str(rating))
    return uiRatings

def generateUsers2Rank(userNum, userNum2Rank):
    users = []
    cnt = 0
    while True:
        user = random.randint(1, userNum)
        if user not in users:
            users.append(user)
            cnt += 1
        if cnt == userNum2Rank:
            break
    return users

def readFile4RankRandom(path, users2Rank):
    uiRatings = {}
    with open(path) as fd:
        for line in fd:
            rec = line.strip().split(',')
            user = int(rec[0])
            item = int(rec[1])
            rating = 1
            if user in users2Rank:
                if not uiRatings.has_key(user):
                    uiRatings[user] = []
                uiRatings[user].append(str(item) + ',' + str(rating))
    return uiRatings

def main():
    filePrefix = '/home/chaochao.ccc/work/mf_exp/data/tist/v9/'

    trainSet = readFile(filePrefix + 't_ccc_dmf_tist_train_data5.txt')
    testSet = readFile(filePrefix + 't_ccc_dmf_tist_test_data5.txt')

    userNum = 6524 
    itemNum = 3197
    featureK = 15
    epochs = 200
    LambdaU = 0.1
    LambdaV = 0.1
    alpha = 0.1
    lrDecay = 1 
    isSave = False
    data = 1  # max rating is 1
    userNum2Rank = 500
    negativeNum = 3

    users2Rank = generateUsers2Rank(userNum, userNum2Rank)

    trainRank = readFile4RankRandom(filePrefix + 't_ccc_dmf_tist_train_data5.txt', users2Rank)
    testRank = readFile4RankRandom(filePrefix + 't_ccc_dmf_tist_test_data5.txt', users2Rank)

    output = filePrefix + 'mf-tist-lambda-' + str(LambdaU) + '-k-' + str(featureK) + '.txt'
    log = open(output, 'w')

    print 'epoch, testRMSE, p5, r5, p10, r10, time per iter'
    log.write('epoch, testRMSE, p5, r5, p10, r10, time per iter\n')

    train(userNum, itemNum, featureK, trainSet, testSet, trainRank, testRank, epochs, LambdaU, LambdaV, alpha, lrDecay, filePrefix, isSave, data, negativeNum, log)
    log.close

if __name__ == '__main__':
    main()


==> dmf_final/code/MF4TIST_5.py <==
import random
import numpy as np
import math
import time
import utils


def predictRating(pu, qi, data):
    predictedRating = np.dot(pu, qi)
    if data == 1:
        maxR = 1
        minR = 0
    else:
        maxR = 5
        minR = 1
    if predictedRating > maxR:
        predictedRating = maxR
    elif predictedRating < minR:
        predictedRating = minR
    return predictedRating


def computeError(realRating, predictedRating):
    return realRating - predictedRating


def computeRMSE(dataset, userVectors, itemVectors, data):
    rmse = 0
    rmseOld = 0
    oldCount = 0
    rmseNew = 0
    newCount = 0
    count = 0
    for row in dataset:
        userID = int(row['userID'])
        itemID = int(row['itemID'])
        rating = float(row['rating'])
        # Since list index in python starts from 0 and user ID
        # in MovieLens dataset start from 1, all IDs should minus one.
        userVector = userVectors[userID - 1]
        itemVector = itemVectors[itemID - 1]
        predictedRating = predictRating(userVector, itemVector, data)
        error = computeError(rating, predictedRating)
        temp = error ** 2
        rmse += temp
        count += 1
    rmse /= count  # len(dataset)
    rmse = math.sqrt(rmse)
    return rmse, rmseNew, rmseOld, count, newCount, oldCount


def initFactorVectors(rows, columns):
    return np.random.randn(rows, columns) / math.sqrt(columns)

def initBiases(number):
    return [0] * number

# compute P@5, R@5, P@10, R@10
def computePrecision(test4Rank, userVectors, itemVectors, itemNum, data):
    precision5 = 0.0
    precision10 = 0.0
    recall5 = 0.0
    recall10 = 0.0

    rightUserNum = 0
    for userID in test4Rank:

        ratings = {}

        # predict all the ratings for userID
        for itemID in range(itemNum):
            userVector = userVectors[userID - 1]
            itemVector = itemVectors[itemID - 1]
            predictedRating = predictRating(userVector, itemVector, data)
            ratings[itemID] = predictedRating

        # rank items based on ratings, desc
        sortedRating = sorted(ratings, key=lambda k: ratings[k], reverse=True)

        items4Rank = test4Rank[userID]
        hit = 0
        index = 0
        for item_predict in sortedRating:
            for iRating_true in items4Rank:
                item = iRating_true.split(',')[0]
                if int(item) == int(item_predict):
                    hit += 1
                    break
            index += 1
            if index == 5:
                break

        precision5 += float(hit) / 5.0
        recall5 += float(hit) / float(len(items4Rank))

        hit = 0
        index = 0
        for item_predict in sortedRating:
            for iRating_true in items4Rank:
                item = iRating_true.split(',')[0]
                if int(item) == int(item_predict):
                    hit += 1
                    break
            index += 1
            if index == 10:
                break

        precision10 += float(hit) / 10.0
        recall10 += float(hit) / float(len(items4Rank))

    precision5 /= len(test4Rank)
    precision10 /= len(test4Rank)
    recall5 /= len(test4Rank)
    recall10 /= len(test4Rank)
    return precision5, recall5, precision10, recall10

def train(userNum, itemNum, featureK, trainSet, testSet, trainRank, testRank, epochs, LambdaU, LambdaV, alpha, lrDecay, filePrefix, isSave, data, negativeNum, log):

    userVectors = initFactorVectors(userNum, featureK)
    itemVectors = initFactorVectors(itemNum, featureK)

    finalEpoch = epochs

    lastRMSE = 1000
    totalStart = time.time()
    for epoch in range(finalEpoch):
        random.shuffle(trainSet)
        start = time.time()
        for row in trainSet:
            userID = int(row['userID'])
            itemID = int(row['itemID'])
            rating = float(row['rating'])

            # Since list index in python starts from 0 and user ID
            # in MovieLens dataset start from 1, all IDs should minus one.
            userVector = userVectors[userID - 1]
            itemVector = itemVectors[itemID - 1]
            predictedRating = predictRating(userVector, itemVector, data)
            # print predictedRating, rating
            error = computeError(rating, predictedRating)
            #            print usersBias[userID - 1],itemsBias[itemID - 1]
            temp = userVector.copy()
            userVector += alpha * (error * itemVector - LambdaU * userVector)
            itemVector += alpha * (error * temp - LambdaV * itemVector)

            # negative sample #m items, and take their weight as 1/m
            negativeItems = []
            cnt = 0
            while True:
                item = random.randint(1, itemNum)
                if item not in negativeItems and item != itemID:
                    negativeItems.append(item)
                    cnt += 1
                if cnt == negativeNum:
                    break

            # update negative model
            for itemID in negativeItems:
                rating = 0.0
                userVector = userVectors[userID - 1]
                itemVector = itemVectors[itemID - 1]
                predictedRating = predictRating(userVector, itemVector, data)
                error = computeError(rating, predictedRating)
                temp = userVector.copy()
                userVector += alpha * (error / negativeNum * itemVector - LambdaU * userVector)
                itemVector += alpha * (error / negativeNum * temp - LambdaV * itemVector)


        # print usersBias
#        trainRMSE, rmseNew, rmseOld, count, newCount, oldCount = computeRMSE(trainSet, userVectors, itemVectors, data)
        testRMSE, testRmseNew, testRmseOld, count, newCount, oldCount = computeRMSE(testSet, userVectors, itemVectors, data)
        end = time.time()

        if epoch % 5 == 0:
            p5, r5, p10, r10 = computePrecision(testRank, userVectors, itemVectors, itemNum, data)
            end = time.time()
            print epoch, testRMSE, p5, r5, p10, r10, end - start
            log.write(str(epoch) + ',' + str(testRMSE) + ',' + str(p5) + ',' + str(
                r5) + ',' + str(p10) + ',' + str(r10) + ',' + str(end - start) + '\n')
        else:
            print epoch, testRMSE, end - start
            log.write(str(epoch) + ',' + str(testRMSE) + ',' + str(end - start) + '\n')

        log.flush()
        # if lastRMSE < testRMSE or lastRMSE - testRMSE < 0.00001:
        #    break
        if lastRMSE > testRMSE:
            lastRMSE = testRMSE
            # else:
            #    break

        # deday learning rate
        if epoch % 10 == 0:
            alpha = alpha * lrDecay

    totalEnd = time.time()
    print 'RMSE of MF for testing set:', testRMSE
    print 'time cost: ', totalEnd - totalStart
    if isSave:
        folder = str(LambdaU) + '_' + str(LambdaV)
        import os
        savePre = filePrefix + folder + '/'
        print 'save data in', savePre
        savePre += 'MF_'
        if not os.path.exists(savePre):
            os.makedirs(savePre)
        print 'save params...'
        utils.saveNumpyMatrix(savePre + 'usersVector.npy', userVectors)
        utils.saveNumpyMatrix(savePre + 'itemsVector.npy', itemVectors)
        print 'params saved'

    return testRMSE

def readFile(path):
    uiratings = []
    with open(path) as fd:
        for line in fd:
            rec = line.strip().split(',')
            uiratings.append({'userID': rec[0], 'itemID': rec[1], 'rating': 1})
    return uiratings

def readFile4Rank(path):
    uiRatings = {}
    with open(path) as fd:
        for line in fd:
            rec = line.strip().split(',')
            user = int(rec[0])
            item = int(rec[1])
            rating = int(rec[3])
            if not uiRatings.has_key(user):
                uiRatings[user] = []
            uiRatings[user].append(str(item) + ',' + str(rating))
    return uiRatings

def generateUsers2Rank(userNum, userNum2Rank):
    users = []
    cnt = 0
    while True:
        user = random.randint(1, userNum)
        if user not in users:
            users.append(user)
            cnt += 1
        if cnt == userNum2Rank:
            break
    return users

def readFile4RankRandom(path, users2Rank):
    uiRatings = {}
    with open(path) as fd:
        for line in fd:
            rec = line.strip().split(',')
            user = int(rec[0])
            item = int(rec[1])
            rating = 1
            if user in users2Rank:
                if not uiRatings.has_key(user):
                    uiRatings[user] = []
                uiRatings[user].append(str(item) + ',' + str(rating))
    return uiRatings

def main():
    filePrefix = '/home/chaochao.ccc/work/mf_exp/data/tist/v9/'

    trainSet = readFile(filePrefix + 't_ccc_dmf_tist_train_data5.txt')
    testSet = readFile(filePrefix + 't_ccc_dmf_tist_test_data5.txt')

    userNum = 6524 
    itemNum = 3197
    featureK = 5
    epochs = 200
    LambdaU = 0.1
    LambdaV = 0.1
    alpha = 0.1
    lrDecay = 1 
    isSave = False
    data = 1  # max rating is 1
    userNum2Rank = 500
    negativeNum = 3

    users2Rank = generateUsers2Rank(userNum, userNum2Rank)

    trainRank = readFile4RankRandom(filePrefix + 't_ccc_dmf_tist_train_data5.txt', users2Rank)
    testRank = readFile4RankRandom(filePrefix + 't_ccc_dmf_tist_test_data5.txt', users2Rank)

    output = filePrefix + 'mf-tist-lambda-' + str(LambdaU) + '-k-' + str(featureK) + '.txt'
    log = open(output, 'w')

    print 'epoch, testRMSE, p5, r5, p10, r10, time per iter'
    log.write('epoch, testRMSE, p5, r5, p10, r10, time per iter\n')

    train(userNum, itemNum, featureK, trainSet, testSet, trainRank, testRank, epochs, LambdaU, LambdaV, alpha, lrDecay, filePrefix, isSave, data, negativeNum, log)
    log.close

if __name__ == '__main__':
    main()


==> dmf_final/code/run.sh <==
#!/bin/bash -
#===============================================================================
#
#          FILE: run.sh
#
#         USAGE: ./run.sh
#
#   DESCRIPTION:
#
#       OPTIONS: ---
#  REQUIREMENTS: ---
#          BUGS: ---
#         NOTES: ---
#        AUTHOR: Dr. Fritz Mehner (fgm), mehner.fritz@fh-swf.de
#  ORGANIZATION: FH Südwestfalen, Iserlohn, Germany
#       CREATED: 09/09/2017 20:46
#      REVISION:  ---
#===============================================================================

set -o nounset                              # Treat unset variables as an error
for lv in 0.1
do
    python DMF_TIST.py --featureK 15 --LambdaU 0.1 --LambdaV $lv --LambdaZ 0.01 --alpha 0.1 --neighborNum 4 
done

